Garbage Collection for Multicore NUMA Machines

Modern high-end machines feature multiple processor packages, each of which contains multiple independent cores and integrated memory controllers connected directly to dedicated physical RAM. These packages are connected via a shared bus, creating a system with a heterogeneous memory hierarchy. Since this shared bus has less bandwidth than the sum of the links to memory, aggregate memory bandwidth is higher when parallel threads all access memory local to their processor package than when they access memory attached to a remote package. This bandwidth limitation has traditionally limited the scalability of modern functional language implementations, which seldom scale well past 8 cores, even on small benchmarks. This work presents a garbage collector integrated with our strict, parallel functional language implementation, Manticore, and shows that it scales effectively on both a 48-core AMD Opteron machine and a 32-core Intel Xeon machine.

==> data/results/amd/convert2.py <==
import simplejson
import sys
import getopt
import os.path

def loadfile(f) :
    try:
        json = simplejson.load (open(f,"r"))
        (dirName, fileName) = os.path.split(f)
        outfile = open(dirName+"/results.csv", "w")
        outfile.write("X,"+json['description']+"\n")
        values = {1:0,2:0,4:0,8:0,12:0,24:0,36:0,48:0}
        for run in json['runs'] :
            values[int(run['n_procs'])] += run['time_sec']

        for run in [1,2,4,8,12,24,36,48] :
            outfile.write(str(run)+", " +str(values[run]/10)+"\n")
        outfile.close()
    except:
        pass
            
def main() :
    print "entry"
    for arg in sys.argv[1:]:
        print "loading:" + arg
        loadfile (arg)

if __name__ == "__main__":
    main()


==> data/results/amd/plot_speedup.r <==
barnes_hut_baseline_data <- read.csv("results-baseline/barnes-hut/results.csv")
dmm_baseline_data <- read.csv("results-baseline/dense-matrix-multiply/results.csv")
raytracer_baseline_data <- read.csv("results-baseline/id-raytracer/results.csv")
quicksort_baseline_data <- read.csv("results-baseline/quicksort/results.csv")
smvm_baseline_data <- read.csv("results-baseline/smvm/results.csv")

benchmark_set <- "interleaved"

barnes_hut_data <- read.csv(paste("results-", benchmark_set, "/barnes-hut/results.csv", sep=""))
dmm_data <- read.csv(paste("results-", benchmark_set, "/dense-matrix-multiply/results.csv", sep=""))
raytracer_data <- read.csv(paste("results-", benchmark_set, "/id-raytracer/results.csv", sep=""))
quicksort_data <- read.csv(paste("results-", benchmark_set, "/quicksort/results.csv", sep=""))
smvm_data <- read.csv(paste("results-", benchmark_set, "/smvm/results.csv", sep=""))

bh_s <- barnes_hut_baseline_data[1,2]/barnes_hut_data[,2]
dmm_s <- dmm_baseline_data[1,2]/dmm_data[,2]
ray_s <- raytracer_baseline_data[1,2]/raytracer_data[,2]
qs_s <- quicksort_baseline_data[1,2]/quicksort_data[,2]
smvm_s <- smvm_baseline_data[1,2]/smvm_data[,2]
x_s <- barnes_hut_data[,1]

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue", "red", "forestgreen", "black", "purple", "orange")

# Start PDF device driver to save output to figure.pdf
pdf(file=paste("speedup-", benchmark_set, ".pdf", sep=""), height=7, width=10)
                                                
# Trim off excess margin space (bottom, left, top, right)
par(mar=c(4.2, 4.2, 0.2, 3))
                         
# Graph autos using a y axis that uses the full range of value
# in autos_data. Label axes with smaller font and use larger 
# line widths.
plot(x_s, x_s, type="l", col=plot_colors[1],
   ylim=c(1,48), axes=F, ann=T, xlab="Threads",
   ylab="Speedup", cex.lab=1.4, lwd=2)

axis(1, labels=x_s, cex.axis=1.4, at=x_s)

# Plot y axis with smaller horizontal labels 
axis(2, las=1, cex.axis=1.4)

# Plot y axis with smaller horizontal labels 
axis(4, las=1, cex.axis=1.4)

# Create box around plot
box()

# Graph trucks with thicker red dashed line
lines(x_s, dmm_s, type="l", lty=2, lwd=2, 
  col=plot_colors[2])

# Graph suvs with thicker green dotted line
lines(x_s, ray_s, type="l", lty=3, lwd=2, 
  col=plot_colors[3])

lines(x_s, qs_s, type="l", lty=4, lwd=2, 
  col=plot_colors[4])

lines(x_s, bh_s, type="l", lty=5, lwd=2, 
  col=plot_colors[5])

lines(x_s, smvm_s, type="l", lty=6, lwd=2, 
  col=plot_colors[6])

# Create a legend in the top-left corner that is slightly  
# smaller and has no border
legend("topleft", c("Ideal Speedup", "Dense-Matrix-Multiply", "Raytracer",
  "Quicksort", "Barnes-Hut", "SMVM"), cex=1.8, col=plot_colors, 
   lty=1:6, lwd=2, bty="n")
  
# Turn off device driver (to flush output to PDF)
dev.off()

# Restore default margins
par(mar=c(5, 4, 4, 2) + 0.1)


==> data/results/intel/convert.py <==
import simplejson
import sys
import getopt


def loadfile(f) :
        json = simplejson.load (open(f,"r"))
        outfile = open(f+".csv", "w")
        outfile.write("X,"+json['description']+"\n")
        values = {1:0,2:0,4:0,8:0,12:0,16:0,24:0,32:0}
        for run in json['runs'] :
            values[int(run['n_procs'])] += run['time_sec']

        for run in [1,2,4,8,12,16,24,32] :
            outfile.write(str(run)+", " +str(values[run]/10)+"\n")
        outfile.close()
            
def main() :
    print "entry"
    for arg in sys.argv[1:]:
        print "loading:" + arg
        loadfile (arg)

if __name__ == "__main__":
    main()


==> data/results/intel/plot_speedup.r <==
barnes_hut_data <- read.csv("barnes-hut/np.csv")
dmm_data <- read.csv("dense-matrix-multiply/np.csv")
raytracer_data <- read.csv("id-raytracer/np.csv")
quicksort_data <- read.csv("quicksort/np.csv")
smvm_data <- read.csv("smvm/np.csv")


bh_s <- barnes_hut_data[1,2]/barnes_hut_data[,2]
dmm_s <- dmm_data[1,2]/dmm_data[,2]
ray_s <- raytracer_data[1,2]/raytracer_data[,2]
qs_s <- quicksort_data[1,2]/quicksort_data[,2]
smvm_s <- smvm_data[1,2]/smvm_data[,2]
x_s <- barnes_hut_data[,1]

# Define colors to be used for cars, trucks, suvs
plot_colors <- c("blue", "red", "forestgreen", "black", "purple", "orange")

# Start PDF device driver to save output to figure.pdf
pdf(file="speedup.pdf", height=7, width=10)
                                                
# Trim off excess margin space (bottom, left, top, right)
par(mar=c(4.2, 3.8, 0.2, 3))
                         
# Graph autos using a y axis that uses the full range of value
# in autos_data. Label axes with smaller font and use larger 
# line widths.
plot(x_s, x_s, type="l", col=plot_colors[1],
   ylim=c(1,32), axes=F, ann=T, xlab="Threads",
   ylab="Speedup", cex.lab=1.4, lwd=2)

axis(1, labels=x_s, cex.axis=1.4, at=x_s)

# Plot y axis with smaller horizontal labels 
axis(2, las=1, cex.axis=1.4)

# Plot y axis with smaller horizontal labels 
axis(4, las=1, cex.axis=1.4)

# Create box around plot
box()

# Graph trucks with thicker red dashed line
lines(x_s, dmm_s, type="l", lty=2, lwd=2, 
  col=plot_colors[2])

# Graph suvs with thicker green dotted line
lines(x_s, ray_s, type="l", lty=3, lwd=2, 
  col=plot_colors[3])

lines(x_s, qs_s, type="l", lty=4, lwd=2, 
  col=plot_colors[4])

lines(x_s, bh_s, type="l", lty=5, lwd=2, 
  col=plot_colors[5])

lines(x_s, smvm_s, type="l", lty=6, lwd=2, 
  col=plot_colors[6])

# Create a legend in the top-left corner that is slightly  
# smaller and has no border
legend("topleft", c("Ideal Speedup", "Dense-Matrix-Multiply", "Raytracer",
  "Quicksort", "Barnes-Hut", "SMVM"), cex=1.8, col=plot_colors, 
   lty=1:6, lwd=2, bty="n")
  
# Turn off device driver (to flush output to PDF)
dev.off()

# Restore default margins
par(mar=c(5, 4, 4, 2) + 0.1)

